Charm Production and QCD Analysis at HERA and LHC

This review is devoted to the study of charm production in ep and pp collisions. The total set of measurements obtained by the two collaborations H1 and ZEUS from HERA and their combination is outlined, as well as complementary data obtained by the LHCb collaboration at the LHC. After fitting the parton distribution functions the charm production cross sections are predicted within perturbative QCD at next-to-leading order using the fixed-flavour-number scheme. Agreement with the data is found. The combined HERA charm data are sensitive to the $c$-quark mass and enabled its accurate determination. The predictions crucially depend upon the knowledge of the gluon distribution function. It is shown that the shape of the gluon distribution based on the HERA data is considerably improved by adding the measurements from LHCb and applicable down to values x of about 10^{-6}, where x is the proton momentum fraction carried by a parton.

==> doall.sh <==
pdflatex review_ozphdthesis
#biber review_ozphdthesis
bibtex review_ozphdthesis
bash script_mpost.sh
pdflatex review_ozphdthesis


==> script_mpost.sh <==

list='ep hqpplo1 hqpplo2 hqpplo3 hqpplo4 bgf hqppnlofe1 hqppnlofe2'

for name in `echo $list`
do
	mpost $name
done

exit 0

